Quantum counting, and a relevant sign

Two indispensable algorithms in an introductory course on Quantum Computing are Grover's search algorithm and quantum phase estimation. Quantum counting is a simple yet beautiful blend of these two algorithms, and it is therefore an attractive topic for a student project in such a course. However, a sign that is irrelevant when implementing Grover's algorithm becomes relevant. We briefly review these algorithms, highlighting the aforementioned sign.

==> Quantum_Counting_Supplementary_Material.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "22474095-8bc6-4db9-a380-5d2d76ad79ee",
   "metadata": {
    "tags": []
   },
   "source": [
    "# Quantum Counting"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bc7bd479",
   "metadata": {},
   "source": [
    "Natalie Chung and Rafael I. Nepomechie"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "74b41bc1-521a-4c0a-86f3-4e61513c0bca",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Import libraries\n",
    "from qiskit import *\n",
    "import qiskit\n",
    "import math\n",
    "from qiskit.circuit.library import QFT\n",
    "from qiskit import Aer\n",
    "from qiskit.visualization import plot_histogram"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d980bf46-525c-47d5-8ba8-5ba1d3ca2d54",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Defining the \"diffuser\" W, \n",
    "# which acts on n qubits (\"input\" register for Grover search)\n",
    "# qc is a quantum circuit\n",
    "# q is a quantum register\n",
    "# Note that we actually implement -W !\n",
    "#\n",
    "def W(qc,q):\n",
    "    qc.h(q[0:n])\n",
    "    qc.x(q[0:n])\n",
    "    \n",
    "    # We implement control Z using CNOT and H's\n",
    "    qc.h(q[n-1])\n",
    "    qc.mct(list(range(0,n-1)),q[n-1])\n",
    "    qc.h(q[n-1])\n",
    "       \n",
    "    qc.x(q[0:n])\n",
    "    qc.h(q[0:n])    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cdc945e0-0ce4-4c33-9478-5d66232ddc92",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Defining the standard protocal Uf for a single marked element (a),\n",
    "# which acts on n+1 qubits (\"input\" + \"output\" registers for Grover search)\n",
    "# a is the marked element, which is an n-bit integer string\n",
    "#\n",
    "def Uf(qc,q,a):\n",
    "    for i in range(n):\n",
    "        if a[i]=='0':\n",
    "            qc.x(q[n-1-i])\n",
    "            \n",
    "    qc.mct(list(range(0,n)),q[n])\n",
    "    \n",
    "    for i in range(n):\n",
    "        if a[i]=='0':\n",
    "            qc.x(q[n-1-i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f04f7095-c47f-4840-ac62-d859cfe1312b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Defining the standard protocol Uff for multiple marked elements\n",
    "# as a product of Uf's\n",
    "# num is a list of the marked elements\n",
    "#\n",
    "def Uff(qc, q, num):    \n",
    "    for i in num:\n",
    "        Uf(qc,q,i)\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "794fa3d6-564e-4dd3-99e5-3113b522bfbe",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Control gate for the Grover operator\n",
    "#\n",
    "def cu(power):\n",
    "    q=QuantumRegister(n+1)\n",
    "    qc = QuantumCircuit(q)\n",
    "        \n",
    "    # Constructing the Grover operator gate to 2**power\n",
    "    for i in range(2**power):\n",
    "        Uff(qc,q,num)\n",
    "        W(qc,q)\n",
    "                \n",
    "    c_q = qc.to_gate().control()\n",
    "    \n",
    "    return c_q"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b1540a5",
   "metadata": {},
   "source": [
    "## Example: n = 3, m=3, t=5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "42468303",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Number of qubits used in the \"input\" register for Grover search\n",
    "n = 3\n",
    "# Marked elements (list of n-bit integer strings); note that here there are 3 such elements\n",
    "num = ['010','100', '110']\n",
    "# Number of ancillary qubits for QPE:\n",
    "t = 5 "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f23c0772",
   "metadata": {},
   "source": [
    "We pretend that we don't know the number $m$ of marked elements.\n",
    "\n",
    "We proceed to use Quantum Counting to determine $m$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e58a0f5d-1f3a-4085-87f7-feec58da2f62",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1871.42x869.556 with 1 Axes>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Quantum Counting\n",
    "\n",
    "q=QuantumRegister(t+n+1)\n",
    "creg = ClassicalRegister(t)\n",
    "qc = QuantumCircuit(q,creg)\n",
    "\n",
    "# Initialize the ancillay qubits for QPE\n",
    "qc.h(q[0:t])\n",
    "\n",
    "# Setting up the vector for QPE: \n",
    "\n",
    "# Initialize the \"input\" register for Grover search\n",
    "qc.h(q[t:t+n])\n",
    "\n",
    "# Initialize the \"output\" register for Grover search\n",
    "qc.x(q[t+n])\n",
    "qc.h(q[t+n])\n",
    "  \n",
    "# Apply the controlled Grover rotations on the \"input\" and \"output\" registers\n",
    "for i in range(t):\n",
    "    index_list = [i]\n",
    "    index_list+=list(range(t,q.size))\n",
    "    qc.append(cu(i),index_list)\n",
    "          \n",
    "# Apply the inverse quantum Fourier transform on the ancillary qubits\n",
    "qc.append(QFT(t).inverse(), q[0:t])\n",
    "\n",
    "# Measure the ancillary qubits          \n",
    "qc.measure(q[0:t],creg)\n",
    "\n",
    "qc.draw(output=\"mpl\", initial_state=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "2834ae75",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Simulation\n",
    "simulator = Aer.get_backend(\"qasm_simulator\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "9723a6e7-d7a1-4ef2-8585-65d0133100d5",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'00010': 1, '10010': 3, '00100': 1, '01100': 3, '10101': 4, '00101': 4, '10111': 379, '01101': 2, '01111': 2, '10000': 2, '11001': 6, '10011': 1, '01110': 3, '10100': 10, '00111': 4, '01011': 13, '00001': 1, '11010': 4, '00000': 1, '11000': 11, '11011': 2, '01001': 417, '00110': 2, '10110': 56, '01010': 68, '01000': 24}\n",
      "9\n"
     ]
    }
   ],
   "source": [
    "job = execute(qc, backend=simulator, shots = 1024)\n",
    "result = job.result()\n",
    "counts1 = result.get_counts(qc)\n",
    "print(counts1)\n",
    "# Get the most frequent value from counts1, which is the integer j that QPE returns\n",
    "freq = qiskit.result.Counts.most_frequent(counts1)\n",
    "j = int(freq,2)\n",
    "print(j)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d7355d61",
   "metadata": {},
   "source": [
    "Since we actually implemented $-W$, the number of marked elements $m$ is given by the integer closest to\n",
    "$$ 2^n \\sin^2\\left[ \\pi\\left(\\frac{j}{2^t} - \\frac{1}{2}\\right)\\right]\\,, $$\\\n",
    "see the final equation of our paper.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7499b99c-f3fa-4bde-8d1b-7f03c1731cce",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3\n"
     ]
    }
   ],
   "source": [
    "# Number of marked elements!\n",
    "m = round(2**(n)*(math.sin(math.pi*(j/(2**t))-math.pi/2)**2))\n",
    "print (m)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5abe6750",
   "metadata": {},
   "source": [
    "We see that this result for $m$ from Quantum Counting indeed matches with the actual number of marked elements:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "09bccf86",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(num)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "01e9346f",
   "metadata": {},
   "source": [
    "### Grover search"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "406de100-a4d2-4b9a-b8cc-f315db47f313",
   "metadata": {},
   "source": [
    "Having used Quantum Counting to determine the number $m$ of marked elements, we can now proceed to search for these elements using Grover.\n",
    "\n",
    "The required number $k$ of Grover iterations is the integer closest to\n",
    "\n",
    "$$\\frac{\\pi}{4}\\sqrt\\frac{2^n}{m}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "638c4f19-c091-4148-9df5-1b854489a1fb",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n"
     ]
    }
   ],
   "source": [
    "# Number of Grover iterations\n",
    "k = round(math.pi/4*math.sqrt(2**(n)/m))\n",
    "print(k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8756c0fe-b377-4bd5-be5b-20c9eeab1cc2",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2224.5x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Grover search!\n",
    "qreg1=QuantumRegister(n+1)\n",
    "creg1 = ClassicalRegister(n)\n",
    "qcircuit = QuantumCircuit(qreg1,creg1)\n",
    "\n",
    "# Initialize the \"input\" register\n",
    "qcircuit.h(qreg1[0:n])\n",
    "\n",
    "# Initialize the \"output\" register\n",
    "qcircuit.x(qreg1[n])\n",
    "qcircuit.h(qreg1[n])\n",
    "\n",
    "qcircuit.barrier()\n",
    "\n",
    "# Grover iterations\n",
    "for i in range(k):\n",
    "    Uff(qcircuit, qreg1, num)\n",
    "    qcircuit.barrier()\n",
    "    W(qcircuit, qreg1)\n",
    "    qcircuit.barrier()\n",
    "    \n",
    "qcircuit.measure(qreg1[0:n],creg1)\n",
    "\n",
    "qcircuit.draw(output=\"mpl\", initial_state=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "1f375680-bb19-47da-b79f-ee9e75460d79",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'101': 37, '110': 285, '100': 288, '001': 27, '011': 35, '111': 42, '000': 19, '010': 291}\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x500 with 1 Axes>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "job = execute(qcircuit, backend=simulator, shots = 1024)\n",
    "result = job.result()\n",
    "counts = result.get_counts(qcircuit)\n",
    "print(counts)\n",
    "plot_histogram(counts)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "96fe23b3",
   "metadata": {},
   "source": [
    "We see from the histogram that indeed 3 integers occur with high probabilities; and these integers indeed match with the actual marked elements:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "af780faf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['010', '100', '110']\n"
     ]
    }
   ],
   "source": [
    "print(num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75af4fc4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {
     "071d005e0e9841689a18e37bb07e2a46": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "GridBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_c51fa7e84ccd4e978b13c84a05ea7d7c"
       ],
       "layout": "IPY_MODEL_3ecaddb7d2f64ae29ac63ab3146392e1"
      }
     },
     "0cf169919015471aad9e146227f11782": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "95px"
      }
     },
     "1792a65f18fb4c8abd47a0dc46b9e510": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "margin": "0px 0px 0px 37px",
       "width": "600px"
      }
     },
     "19ba280f768b4841ae89038d97c8a4f1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_6937a1d89fda4fbf9ad6c0734c4e293e",
        "IPY_MODEL_b3d0b27467ad4c9d8d06b7cb8f73db30",
        "IPY_MODEL_affafdf7ed9f435d95bb7cf47bd595d0",
        "IPY_MODEL_f978eab6bd164667962762613f3fb621",
        "IPY_MODEL_7df862dc21b84c08a2e3f9b15ea23244"
       ],
       "layout": "IPY_MODEL_1792a65f18fb4c8abd47a0dc46b9e510"
      }
     },
     "2085fd1882814b64b3f910300bb5843c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "3ecaddb7d2f64ae29ac63ab3146392e1": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "grid_template_areas": "\n                                       \". . . . right \"\n                                        ",
       "grid_template_columns": "20% 20% 20% 20% 20%",
       "width": "100%"
      }
     },
     "42a18ff37ab54f8bb15796babce77273": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "42a1d279092e4ed296a2f40f7f6261b4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "47bd8f7f32024779a7ea73d52733d11a": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "62a49a429ec343148f91eca073e3936e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "145px"
      }
     },
     "659fdb227730408ab2765047418f195b": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "6937a1d89fda4fbf9ad6c0734c4e293e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_bd874398805e474790f3afa76bd975b2",
       "style": "IPY_MODEL_47bd8f7f32024779a7ea73d52733d11a",
       "value": "<h5>Job ID</h5>"
      }
     },
     "7df862dc21b84c08a2e3f9b15ea23244": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_42a18ff37ab54f8bb15796babce77273",
       "style": "IPY_MODEL_2085fd1882814b64b3f910300bb5843c",
       "value": "<h5>Message</h5>"
      }
     },
     "9fc4e5f075a040b4a8cb6e5ce7ee0d51": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "a19c0b2316584aca830d120fda30d46e": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLStyleModel",
      "state": {
       "description_width": "",
       "font_size": null,
       "text_color": null
      }
     },
     "affafdf7ed9f435d95bb7cf47bd595d0": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_0cf169919015471aad9e146227f11782",
       "style": "IPY_MODEL_659fdb227730408ab2765047418f195b",
       "value": "<h5>Status</h5>"
      }
     },
     "b3d0b27467ad4c9d8d06b7cb8f73db30": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_62a49a429ec343148f91eca073e3936e",
       "style": "IPY_MODEL_9fc4e5f075a040b4a8cb6e5ce7ee0d51",
       "value": "<h5>Backend</h5>"
      }
     },
     "b6d22c4494204cc8be4913a676b65308": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "margin": "0px 0px 10px 0px"
      }
     },
     "bd874398805e474790f3afa76bd975b2": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "190px"
      }
     },
     "be8ec4270ee04d459d16eb318189d236": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "grid_area": "right",
       "padding": "0px 0px 0px 0px",
       "width": "70px"
      }
     },
     "c51fa7e84ccd4e978b13c84a05ea7d7c": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ButtonModel",
      "state": {
       "button_style": "primary",
       "description": "Clear",
       "layout": "IPY_MODEL_be8ec4270ee04d459d16eb318189d236",
       "style": "IPY_MODEL_e77a5db7420948728e4365463dd80d19",
       "tooltip": null
      }
     },
     "db457def41fe4ea787582d3beca4b8c7": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_b6d22c4494204cc8be4913a676b65308",
       "style": "IPY_MODEL_a19c0b2316584aca830d120fda30d46e",
       "value": "<p style='font-family: IBM Plex Sans, Arial, Helvetica, sans-serif; font-size: 20px; font-weight: medium;'>Circuit Properties</p>"
      }
     },
     "e77a5db7420948728e4365463dd80d19": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "ButtonStyleModel",
      "state": {
       "font_family": null,
       "font_size": null,
       "font_style": null,
       "font_variant": null,
       "font_weight": null,
       "text_color": null,
       "text_decoration": null
      }
     },
     "f978eab6bd164667962762613f3fb621": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "2.0.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_fa69e986a17d466493a4b76c3c9c52b6",
       "style": "IPY_MODEL_42a1d279092e4ed296a2f40f7f6261b4",
       "value": "<h5>Queue</h5>"
      }
     },
     "fa69e986a17d466493a4b76c3c9c52b6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "2.0.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "70px"
      }
     }
    },
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

